Beyond CO2 Emissions: The Overlooked Impact of Water Consumption of Information Retrieval Models

As in other fields of artificial intelligence, the information retrieval community has grown interested in investigating the power consumption associated with neural models, particularly models of search. This interest has become particularly relevant as the energy consumption of information retrieval models has risen with new neural models based on large language models, leading to an associated increase of CO2 emissions, albeit relatively low compared to fields such as natural language processing.

==> notebooks/off-site-vs-on-site.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "outputs": [
    {
     "data": {
      "text/plain": "                  Experiment  Running Time (hours)  Power (kWh)   \n0              BM25 Indexing                0.0809      0.00210  \\\n1                BM25 Search                0.0025      0.00006   \n2                 BM25 Total                0.0834      0.00220   \n3        LambdaMART Training                0.0285      0.00080   \n4   LambdaMART Rerank + BM25                0.0628      0.00170   \n5           LambdaMART Total                0.0914      0.00240   \n6               DPR Training               16.4600      6.74000   \n7               DPR Indexing                2.4200      1.04000   \n8                 DPR Search                0.4141      0.00020   \n9                  DPR Total               19.3000      7.78000   \n10         monoBERT Training               57.4300     57.95000   \n11    monoBERT Rerank + BM25               23.1800     10.80000   \n12            monoBERT Total               80.6100     68.75000   \n13          TILDEv2 Training               15.7300      6.91000   \n14          TILDEv2 Indexing                9.4400      4.74000   \n15     TILDEv2 Rerank + BM25                0.0247      0.00070   \n16           TILDE Expansion               11.8900      1.04000   \n17       TILDEv2+TILDE Total               37.0800     12.69000   \n18       docTquery Expansion              760.4800    169.06000   \n19   TILDEv2+docTquery Total              785.6800    180.71000   \n20          uniCOIL Training               17.9700      7.24000   \n21          uniCOIL Indexing                3.6600      1.95000   \n22            uniCOIL Search                0.8966      0.02370   \n23           TILDE Expansion               11.8900      1.04000   \n24       uniCOIL+TILDE Total               34.4100     10.25000   \n25       docTquery Expansion              760.4800    169.06000   \n26   uniCOIL+docTquery Total              783.0100    178.28000   \n\n    Emissions (\\COtt)    W_on (L)   W_off (L)       W (L)  \n0             0.00160    0.006998    0.003780    0.010778  \n1             0.00005    0.000200    0.000108    0.000308  \n2             0.00170    0.007331    0.003960    0.011291  \n3             0.00060    0.002666    0.001440    0.004106  \n4             0.00130    0.005665    0.003060    0.008725  \n5             0.00190    0.007997    0.004320    0.012317  \n6             5.16000   22.458993   12.132000   34.590994  \n7             0.79580    3.465483    1.872000    5.337483  \n8             0.00010    0.000666    0.000360    0.001026  \n9             5.96000   25.924476   14.004000   39.928476  \n10           44.38000  193.100693  104.310000  297.410693  \n11            8.27000   35.987705   19.440000   55.427705  \n12           52.65000  229.088398  123.750000  352.838398  \n13            5.29000   23.025467   12.438000   35.463467  \n14            3.63000   15.794604    8.532000   24.326604  \n15            0.00050    0.002333    0.001260    0.003593  \n16            0.79580    3.465483    1.872000    5.337483  \n17            9.72000   42.285553   22.842000   65.127553  \n18          129.49000  563.340866  304.308000  867.648866  \n19          138.41000  602.160936  325.278000  927.438936  \n20            5.54000   24.125091   13.032000   37.157091  \n21            1.49000    6.497780    3.510000   10.007780  \n22            0.01820    0.078973    0.042660    0.121633  \n23            0.79580    3.465483    1.872000    5.337483  \n24            7.85000   34.154998   18.450000   52.604998  \n25          129.49000  563.340866  304.308000  867.648866  \n26          136.54000  594.063703  320.904000  914.967703  ",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>Experiment</th>\n      <th>Running Time (hours)</th>\n      <th>Power (kWh)</th>\n      <th>Emissions (\\COtt)</th>\n      <th>W_on (L)</th>\n      <th>W_off (L)</th>\n      <th>W (L)</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>0</th>\n      <td>BM25 Indexing</td>\n      <td>0.0809</td>\n      <td>0.00210</td>\n      <td>0.00160</td>\n      <td>0.006998</td>\n      <td>0.003780</td>\n      <td>0.010778</td>\n    </tr>\n    <tr>\n      <th>1</th>\n      <td>BM25 Search</td>\n      <td>0.0025</td>\n      <td>0.00006</td>\n      <td>0.00005</td>\n      <td>0.000200</td>\n      <td>0.000108</td>\n      <td>0.000308</td>\n    </tr>\n    <tr>\n      <th>2</th>\n      <td>BM25 Total</td>\n      <td>0.0834</td>\n      <td>0.00220</td>\n      <td>0.00170</td>\n      <td>0.007331</td>\n      <td>0.003960</td>\n      <td>0.011291</td>\n    </tr>\n    <tr>\n      <th>3</th>\n      <td>LambdaMART Training</td>\n      <td>0.0285</td>\n      <td>0.00080</td>\n      <td>0.00060</td>\n      <td>0.002666</td>\n      <td>0.001440</td>\n      <td>0.004106</td>\n    </tr>\n    <tr>\n      <th>4</th>\n      <td>LambdaMART Rerank + BM25</td>\n      <td>0.0628</td>\n      <td>0.00170</td>\n      <td>0.00130</td>\n      <td>0.005665</td>\n      <td>0.003060</td>\n      <td>0.008725</td>\n    </tr>\n    <tr>\n      <th>5</th>\n      <td>LambdaMART Total</td>\n      <td>0.0914</td>\n      <td>0.00240</td>\n      <td>0.00190</td>\n      <td>0.007997</td>\n      <td>0.004320</td>\n      <td>0.012317</td>\n    </tr>\n    <tr>\n      <th>6</th>\n      <td>DPR Training</td>\n      <td>16.4600</td>\n      <td>6.74000</td>\n      <td>5.16000</td>\n      <td>22.458993</td>\n      <td>12.132000</td>\n      <td>34.590994</td>\n    </tr>\n    <tr>\n      <th>7</th>\n      <td>DPR Indexing</td>\n      <td>2.4200</td>\n      <td>1.04000</td>\n      <td>0.79580</td>\n      <td>3.465483</td>\n      <td>1.872000</td>\n      <td>5.337483</td>\n    </tr>\n    <tr>\n      <th>8</th>\n      <td>DPR Search</td>\n      <td>0.4141</td>\n      <td>0.00020</td>\n      <td>0.00010</td>\n      <td>0.000666</td>\n      <td>0.000360</td>\n      <td>0.001026</td>\n    </tr>\n    <tr>\n      <th>9</th>\n      <td>DPR Total</td>\n      <td>19.3000</td>\n      <td>7.78000</td>\n      <td>5.96000</td>\n      <td>25.924476</td>\n      <td>14.004000</td>\n      <td>39.928476</td>\n    </tr>\n    <tr>\n      <th>10</th>\n      <td>monoBERT Training</td>\n      <td>57.4300</td>\n      <td>57.95000</td>\n      <td>44.38000</td>\n      <td>193.100693</td>\n      <td>104.310000</td>\n      <td>297.410693</td>\n    </tr>\n    <tr>\n      <th>11</th>\n      <td>monoBERT Rerank + BM25</td>\n      <td>23.1800</td>\n      <td>10.80000</td>\n      <td>8.27000</td>\n      <td>35.987705</td>\n      <td>19.440000</td>\n      <td>55.427705</td>\n    </tr>\n    <tr>\n      <th>12</th>\n      <td>monoBERT Total</td>\n      <td>80.6100</td>\n      <td>68.75000</td>\n      <td>52.65000</td>\n      <td>229.088398</td>\n      <td>123.750000</td>\n      <td>352.838398</td>\n    </tr>\n    <tr>\n      <th>13</th>\n      <td>TILDEv2 Training</td>\n      <td>15.7300</td>\n      <td>6.91000</td>\n      <td>5.29000</td>\n      <td>23.025467</td>\n      <td>12.438000</td>\n      <td>35.463467</td>\n    </tr>\n    <tr>\n      <th>14</th>\n      <td>TILDEv2 Indexing</td>\n      <td>9.4400</td>\n      <td>4.74000</td>\n      <td>3.63000</td>\n      <td>15.794604</td>\n      <td>8.532000</td>\n      <td>24.326604</td>\n    </tr>\n    <tr>\n      <th>15</th>\n      <td>TILDEv2 Rerank + BM25</td>\n      <td>0.0247</td>\n      <td>0.00070</td>\n      <td>0.00050</td>\n      <td>0.002333</td>\n      <td>0.001260</td>\n      <td>0.003593</td>\n    </tr>\n    <tr>\n      <th>16</th>\n      <td>TILDE Expansion</td>\n      <td>11.8900</td>\n      <td>1.04000</td>\n      <td>0.79580</td>\n      <td>3.465483</td>\n      <td>1.872000</td>\n      <td>5.337483</td>\n    </tr>\n    <tr>\n      <th>17</th>\n      <td>TILDEv2+TILDE Total</td>\n      <td>37.0800</td>\n      <td>12.69000</td>\n      <td>9.72000</td>\n      <td>42.285553</td>\n      <td>22.842000</td>\n      <td>65.127553</td>\n    </tr>\n    <tr>\n      <th>18</th>\n      <td>docTquery Expansion</td>\n      <td>760.4800</td>\n      <td>169.06000</td>\n      <td>129.49000</td>\n      <td>563.340866</td>\n      <td>304.308000</td>\n      <td>867.648866</td>\n    </tr>\n    <tr>\n      <th>19</th>\n      <td>TILDEv2+docTquery Total</td>\n      <td>785.6800</td>\n      <td>180.71000</td>\n      <td>138.41000</td>\n      <td>602.160936</td>\n      <td>325.278000</td>\n      <td>927.438936</td>\n    </tr>\n    <tr>\n      <th>20</th>\n      <td>uniCOIL Training</td>\n      <td>17.9700</td>\n      <td>7.24000</td>\n      <td>5.54000</td>\n      <td>24.125091</td>\n      <td>13.032000</td>\n      <td>37.157091</td>\n    </tr>\n    <tr>\n      <th>21</th>\n      <td>uniCOIL Indexing</td>\n      <td>3.6600</td>\n      <td>1.95000</td>\n      <td>1.49000</td>\n      <td>6.497780</td>\n      <td>3.510000</td>\n      <td>10.007780</td>\n    </tr>\n    <tr>\n      <th>22</th>\n      <td>uniCOIL Search</td>\n      <td>0.8966</td>\n      <td>0.02370</td>\n      <td>0.01820</td>\n      <td>0.078973</td>\n      <td>0.042660</td>\n      <td>0.121633</td>\n    </tr>\n    <tr>\n      <th>23</th>\n      <td>TILDE Expansion</td>\n      <td>11.8900</td>\n      <td>1.04000</td>\n      <td>0.79580</td>\n      <td>3.465483</td>\n      <td>1.872000</td>\n      <td>5.337483</td>\n    </tr>\n    <tr>\n      <th>24</th>\n      <td>uniCOIL+TILDE Total</td>\n      <td>34.4100</td>\n      <td>10.25000</td>\n      <td>7.85000</td>\n      <td>34.154998</td>\n      <td>18.450000</td>\n      <td>52.604998</td>\n    </tr>\n    <tr>\n      <th>25</th>\n      <td>docTquery Expansion</td>\n      <td>760.4800</td>\n      <td>169.06000</td>\n      <td>129.49000</td>\n      <td>563.340866</td>\n      <td>304.308000</td>\n      <td>867.648866</td>\n    </tr>\n    <tr>\n      <th>26</th>\n      <td>uniCOIL+docTquery Total</td>\n      <td>783.0100</td>\n      <td>178.28000</td>\n      <td>136.54000</td>\n      <td>594.063703</td>\n      <td>320.904000</td>\n      <td>914.967703</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.read_csv('data/on-site-vs-off-site.csv')\n",
    "df"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "outputs": [
    {
     "data": {
      "text/plain": "                 Experiment  Running Time (hours)  Power (kWh)   \n2                BM25 Total                0.0834       0.0022  \\\n5          LambdaMART Total                0.0914       0.0024   \n9                 DPR Total               19.3000       7.7800   \n12           monoBERT Total               80.6100      68.7500   \n17      TILDEv2+TILDE Total               37.0800      12.6900   \n19  TILDEv2+docTquery Total              785.6800     180.7100   \n24      uniCOIL+TILDE Total               34.4100      10.2500   \n26  uniCOIL+docTquery Total              783.0100     178.2800   \n\n    Emissions (\\COtt)    W_on (L)  W_off (L)       W (L)  \n2              0.0017    0.007331    0.00396    0.011291  \n5              0.0019    0.007997    0.00432    0.012317  \n9              5.9600   25.924476   14.00400   39.928476  \n12            52.6500  229.088398  123.75000  352.838398  \n17             9.7200   42.285553   22.84200   65.127553  \n19           138.4100  602.160936  325.27800  927.438936  \n24             7.8500   34.154998   18.45000   52.604998  \n26           136.5400  594.063703  320.90400  914.967703  ",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>Experiment</th>\n      <th>Running Time (hours)</th>\n      <th>Power (kWh)</th>\n      <th>Emissions (\\COtt)</th>\n      <th>W_on (L)</th>\n      <th>W_off (L)</th>\n      <th>W (L)</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>2</th>\n      <td>BM25 Total</td>\n      <td>0.0834</td>\n      <td>0.0022</td>\n      <td>0.0017</td>\n      <td>0.007331</td>\n      <td>0.00396</td>\n      <td>0.011291</td>\n    </tr>\n    <tr>\n      <th>5</th>\n      <td>LambdaMART Total</td>\n      <td>0.0914</td>\n      <td>0.0024</td>\n      <td>0.0019</td>\n      <td>0.007997</td>\n      <td>0.00432</td>\n      <td>0.012317</td>\n    </tr>\n    <tr>\n      <th>9</th>\n      <td>DPR Total</td>\n      <td>19.3000</td>\n      <td>7.7800</td>\n      <td>5.9600</td>\n      <td>25.924476</td>\n      <td>14.00400</td>\n      <td>39.928476</td>\n    </tr>\n    <tr>\n      <th>12</th>\n      <td>monoBERT Total</td>\n      <td>80.6100</td>\n      <td>68.7500</td>\n      <td>52.6500</td>\n      <td>229.088398</td>\n      <td>123.75000</td>\n      <td>352.838398</td>\n    </tr>\n    <tr>\n      <th>17</th>\n      <td>TILDEv2+TILDE Total</td>\n      <td>37.0800</td>\n      <td>12.6900</td>\n      <td>9.7200</td>\n      <td>42.285553</td>\n      <td>22.84200</td>\n      <td>65.127553</td>\n    </tr>\n    <tr>\n      <th>19</th>\n      <td>TILDEv2+docTquery Total</td>\n      <td>785.6800</td>\n      <td>180.7100</td>\n      <td>138.4100</td>\n      <td>602.160936</td>\n      <td>325.27800</td>\n      <td>927.438936</td>\n    </tr>\n    <tr>\n      <th>24</th>\n      <td>uniCOIL+TILDE Total</td>\n      <td>34.4100</td>\n      <td>10.2500</td>\n      <td>7.8500</td>\n      <td>34.154998</td>\n      <td>18.45000</td>\n      <td>52.604998</td>\n    </tr>\n    <tr>\n      <th>26</th>\n      <td>uniCOIL+docTquery Total</td>\n      <td>783.0100</td>\n      <td>178.2800</td>\n      <td>136.5400</td>\n      <td>594.063703</td>\n      <td>320.90400</td>\n      <td>914.967703</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_totals = df[df[\"Experiment\"].str.contains(\"Total\")]\n",
    "df_totals"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "outputs": [
    {
     "data": {
      "text/plain": "                 Experiment    W_on (L)  W_off (L)\n2                BM25 Total    0.007331    0.00396\n5          LambdaMART Total    0.007997    0.00432\n9                 DPR Total   25.924476   14.00400\n12           monoBERT Total  229.088398  123.75000\n17      TILDEv2+TILDE Total   42.285553   22.84200\n19  TILDEv2+docTquery Total  602.160936  325.27800\n24      uniCOIL+TILDE Total   34.154998   18.45000\n26  uniCOIL+docTquery Total  594.063703  320.90400",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>Experiment</th>\n      <th>W_on (L)</th>\n      <th>W_off (L)</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>2</th>\n      <td>BM25 Total</td>\n      <td>0.007331</td>\n      <td>0.00396</td>\n    </tr>\n    <tr>\n      <th>5</th>\n      <td>LambdaMART Total</td>\n      <td>0.007997</td>\n      <td>0.00432</td>\n    </tr>\n    <tr>\n      <th>9</th>\n      <td>DPR Total</td>\n      <td>25.924476</td>\n      <td>14.00400</td>\n    </tr>\n    <tr>\n      <th>12</th>\n      <td>monoBERT Total</td>\n      <td>229.088398</td>\n      <td>123.75000</td>\n    </tr>\n    <tr>\n      <th>17</th>\n      <td>TILDEv2+TILDE Total</td>\n      <td>42.285553</td>\n      <td>22.84200</td>\n    </tr>\n    <tr>\n      <th>19</th>\n      <td>TILDEv2+docTquery Total</td>\n      <td>602.160936</td>\n      <td>325.27800</td>\n    </tr>\n    <tr>\n      <th>24</th>\n      <td>uniCOIL+TILDE Total</td>\n      <td>34.154998</td>\n      <td>18.45000</td>\n    </tr>\n    <tr>\n      <th>26</th>\n      <td>uniCOIL+docTquery Total</td>\n      <td>594.063703</td>\n      <td>320.90400</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_totals = df_totals[[\"Experiment\", \"W_on (L)\", \"W_off (L)\"]]\n",
    "df_totals"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/mg/9fvwbp_55gnckml5gbgv26900000gn/T/ipykernel_86143/904530820.py:1: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_totals[\"Experiment\"] = df_totals[\"Experiment\"].str.replace(\" Total\", \"\")\n"
     ]
    },
    {
     "data": {
      "text/plain": "           Experiment    W_on (L)  W_off (L)\n2                BM25    0.007331    0.00396\n5          LambdaMART    0.007997    0.00432\n9                 DPR   25.924476   14.00400\n12           monoBERT  229.088398  123.75000\n17      TILDEv2+TILDE   42.285553   22.84200\n19  TILDEv2+docTquery  602.160936  325.27800\n24      uniCOIL+TILDE   34.154998   18.45000\n26  uniCOIL+docTquery  594.063703  320.90400",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>Experiment</th>\n      <th>W_on (L)</th>\n      <th>W_off (L)</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>2</th>\n      <td>BM25</td>\n      <td>0.007331</td>\n      <td>0.00396</td>\n    </tr>\n    <tr>\n      <th>5</th>\n      <td>LambdaMART</td>\n      <td>0.007997</td>\n      <td>0.00432</td>\n    </tr>\n    <tr>\n      <th>9</th>\n      <td>DPR</td>\n      <td>25.924476</td>\n      <td>14.00400</td>\n    </tr>\n    <tr>\n      <th>12</th>\n      <td>monoBERT</td>\n      <td>229.088398</td>\n      <td>123.75000</td>\n    </tr>\n    <tr>\n      <th>17</th>\n      <td>TILDEv2+TILDE</td>\n      <td>42.285553</td>\n      <td>22.84200</td>\n    </tr>\n    <tr>\n      <th>19</th>\n      <td>TILDEv2+docTquery</td>\n      <td>602.160936</td>\n      <td>325.27800</td>\n    </tr>\n    <tr>\n      <th>24</th>\n      <td>uniCOIL+TILDE</td>\n      <td>34.154998</td>\n      <td>18.45000</td>\n    </tr>\n    <tr>\n      <th>26</th>\n      <td>uniCOIL+docTquery</td>\n      <td>594.063703</td>\n      <td>320.90400</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_totals[\"Experiment\"] = df_totals[\"Experiment\"].str.replace(\" Total\", \"\")\n",
    "df_totals"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "outputs": [
    {
     "data": {
      "text/plain": "Index(['BM25', 'LambdaMART', 'DPR', 'uniCOIL+TILDE', 'TILDEv2+TILDE',\n       'monoBERT', 'uniCOIL+docTquery', 'TILDEv2+docTquery'],\n      dtype='object', name='Experiment')"
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_totals.set_index(\"Experiment\").sort_values(by=\"W_on (L)\").index"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "outputs": [
    {
     "data": {
      "text/plain": "                      On-site   Off-site\nExperiment                              \nBM25                 0.007331    0.00396\nLambdaMART           0.007997    0.00432\nDPR                 25.924476   14.00400\nuniCOIL+TILDE       34.154998   18.45000\nTILDEv2+TILDE       42.285553   22.84200\nmonoBERT           229.088398  123.75000\nuniCOIL+docTquery  594.063703  320.90400\nTILDEv2+docTquery  602.160936  325.27800",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>On-site</th>\n      <th>Off-site</th>\n    </tr>\n    <tr>\n      <th>Experiment</th>\n      <th></th>\n      <th></th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>BM25</th>\n      <td>0.007331</td>\n      <td>0.00396</td>\n    </tr>\n    <tr>\n      <th>LambdaMART</th>\n      <td>0.007997</td>\n      <td>0.00432</td>\n    </tr>\n    <tr>\n      <th>DPR</th>\n      <td>25.924476</td>\n      <td>14.00400</td>\n    </tr>\n    <tr>\n      <th>uniCOIL+TILDE</th>\n      <td>34.154998</td>\n      <td>18.45000</td>\n    </tr>\n    <tr>\n      <th>TILDEv2+TILDE</th>\n      <td>42.285553</td>\n      <td>22.84200</td>\n    </tr>\n    <tr>\n      <th>monoBERT</th>\n      <td>229.088398</td>\n      <td>123.75000</td>\n    </tr>\n    <tr>\n      <th>uniCOIL+docTquery</th>\n      <td>594.063703</td>\n      <td>320.90400</td>\n    </tr>\n    <tr>\n      <th>TILDEv2+docTquery</th>\n      <td>602.160936</td>\n      <td>325.27800</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_sorted = df_totals.set_index(\"Experiment\").T[df_totals.set_index(\"Experiment\").sort_values(by=\"W_on (L)\").index].T\n",
    "df_sorted = df_sorted.rename({\"W_on (L)\": \"On-site\",  \"W_off (L)\": \"Off-site\"}, axis=1)\n",
    "df_sorted"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/mg/9fvwbp_55gnckml5gbgv26900000gn/T/ipykernel_86143/3568474567.py:8: UserWarning: Matplotlib is currently using module://matplotlib_inline.backend_inline, which is a non-GUI backend, so cannot show the figure.\n",
      "  fig.show()\n"
     ]
    },
    {
     "data": {
      "text/plain": "<Figure size 600x300 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = df_sorted.plot(kind=\"bar\", stacked=True, cmap=\"tab20\", figsize=(6,3)).get_figure()\n",
    "ax = fig.axes[0]\n",
    "ax.set_ylabel(\"Water usage (Litres)\", fontsize=12)\n",
    "ax.set_xlabel(\"Model\", fontsize=12)\n",
    "ax.spines[\"top\"].set_visible(False)\n",
    "ax.spines[\"right\"].set_visible(False)\n",
    "ax.legend(frameon=False)\n",
    "fig.show()\n",
    "fig.savefig(\"../figures/on-site-vs-off-site.pdf\", bbox_inches=\"tight\")"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/mg/9fvwbp_55gnckml5gbgv26900000gn/T/ipykernel_86143/3415639615.py:8: UserWarning: Matplotlib is currently using module://matplotlib_inline.backend_inline, which is a non-GUI backend, so cannot show the figure.\n",
      "  fig.show()\n"
     ]
    },
    {
     "data": {
      "text/plain": "<Figure size 300x300 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = df_sorted.T[[\"BM25\", \"LambdaMART\"]].T.plot(kind=\"bar\", stacked=True, cmap=\"tab20\", figsize=(3,3)).get_figure()\n",
    "ax = fig.axes[0]\n",
    "ax.set_ylabel(\"Water usage (Litres)\", fontsize=12)\n",
    "ax.set_xlabel(\"Experiment\", fontsize=12)\n",
    "ax.spines[\"top\"].set_visible(False)\n",
    "ax.spines[\"right\"].set_visible(False)\n",
    "ax.get_legend().remove()\n",
    "fig.show()\n",
    "fig.savefig(\"../figures/on-site-vs-off-site-bm25+lambdamart.pdf\", bbox_inches=\"tight\")"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "outputs": [
    {
     "data": {
      "text/plain": "             On-site  Off-site\nExperiment                    \nBM25        0.007331   0.00396\nLambdaMART  0.007997   0.00432",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>On-site</th>\n      <th>Off-site</th>\n    </tr>\n    <tr>\n      <th>Experiment</th>\n      <th></th>\n      <th></th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>BM25</th>\n      <td>0.007331</td>\n      <td>0.00396</td>\n    </tr>\n    <tr>\n      <th>LambdaMART</th>\n      <td>0.007997</td>\n      <td>0.00432</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_sorted.T[[\"BM25\", \"LambdaMART\"]].T"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "outputs": [],
   "source": [],
   "metadata": {
    "collapsed": false
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> notebooks/time-of-day.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "outputs": [],
   "source": [
    "df = pd.read_csv(\"data/time-of-day.csv\")"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "outputs": [
    {
     "data": {
      "text/plain": "  Time of Day    Jan    Feb    Mar    Apr    May    Jun    Jul    Aug    Sep   \n1    W_on 3pm  703.8  707.0  670.3  618.2  567.0  532.2  515.1  525.3  567.0  \\\n0    W_on 9am  688.1  691.2  659.0  602.2  542.9  503.2  482.9  498.2  546.5   \n\n     Oct    Nov    Dec  \n1  597.8  632.8  676.1  \n0  583.0  620.5  659.0  ",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>Time of Day</th>\n      <th>Jan</th>\n      <th>Feb</th>\n      <th>Mar</th>\n      <th>Apr</th>\n      <th>May</th>\n      <th>Jun</th>\n      <th>Jul</th>\n      <th>Aug</th>\n      <th>Sep</th>\n      <th>Oct</th>\n      <th>Nov</th>\n      <th>Dec</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>1</th>\n      <td>W_on 3pm</td>\n      <td>703.8</td>\n      <td>707.0</td>\n      <td>670.3</td>\n      <td>618.2</td>\n      <td>567.0</td>\n      <td>532.2</td>\n      <td>515.1</td>\n      <td>525.3</td>\n      <td>567.0</td>\n      <td>597.8</td>\n      <td>632.8</td>\n      <td>676.1</td>\n    </tr>\n    <tr>\n      <th>0</th>\n      <td>W_on 9am</td>\n      <td>688.1</td>\n      <td>691.2</td>\n      <td>659.0</td>\n      <td>602.2</td>\n      <td>542.9</td>\n      <td>503.2</td>\n      <td>482.9</td>\n      <td>498.2</td>\n      <td>546.5</td>\n      <td>583.0</td>\n      <td>620.5</td>\n      <td>659.0</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = df.sort_values(by=[\"Jan\"], ascending=False)\n",
    "df"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "outputs": [
    {
     "data": {
      "text/plain": "   Time of Day Month  Water Usage (L)\n0     W_on 3pm   Jan            703.8\n1     W_on 9am   Jan            688.1\n2     W_on 3pm   Feb            707.0\n3     W_on 9am   Feb            691.2\n4     W_on 3pm   Mar            670.3\n5     W_on 9am   Mar            659.0\n6     W_on 3pm   Apr            618.2\n7     W_on 9am   Apr            602.2\n8     W_on 3pm   May            567.0\n9     W_on 9am   May            542.9\n10    W_on 3pm   Jun            532.2\n11    W_on 9am   Jun            503.2\n12    W_on 3pm   Jul            515.1\n13    W_on 9am   Jul            482.9\n14    W_on 3pm   Aug            525.3\n15    W_on 9am   Aug            498.2\n16    W_on 3pm   Sep            567.0\n17    W_on 9am   Sep            546.5\n18    W_on 3pm   Oct            597.8\n19    W_on 9am   Oct            583.0\n20    W_on 3pm   Nov            632.8\n21    W_on 9am   Nov            620.5\n22    W_on 3pm   Dec            676.1\n23    W_on 9am   Dec            659.0",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>Time of Day</th>\n      <th>Month</th>\n      <th>Water Usage (L)</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>0</th>\n      <td>W_on 3pm</td>\n      <td>Jan</td>\n      <td>703.8</td>\n    </tr>\n    <tr>\n      <th>1</th>\n      <td>W_on 9am</td>\n      <td>Jan</td>\n      <td>688.1</td>\n    </tr>\n    <tr>\n      <th>2</th>\n      <td>W_on 3pm</td>\n      <td>Feb</td>\n      <td>707.0</td>\n    </tr>\n    <tr>\n      <th>3</th>\n      <td>W_on 9am</td>\n      <td>Feb</td>\n      <td>691.2</td>\n    </tr>\n    <tr>\n      <th>4</th>\n      <td>W_on 3pm</td>\n      <td>Mar</td>\n      <td>670.3</td>\n    </tr>\n    <tr>\n      <th>5</th>\n      <td>W_on 9am</td>\n      <td>Mar</td>\n      <td>659.0</td>\n    </tr>\n    <tr>\n      <th>6</th>\n      <td>W_on 3pm</td>\n      <td>Apr</td>\n      <td>618.2</td>\n    </tr>\n    <tr>\n      <th>7</th>\n      <td>W_on 9am</td>\n      <td>Apr</td>\n      <td>602.2</td>\n    </tr>\n    <tr>\n      <th>8</th>\n      <td>W_on 3pm</td>\n      <td>May</td>\n      <td>567.0</td>\n    </tr>\n    <tr>\n      <th>9</th>\n      <td>W_on 9am</td>\n      <td>May</td>\n      <td>542.9</td>\n    </tr>\n    <tr>\n      <th>10</th>\n      <td>W_on 3pm</td>\n      <td>Jun</td>\n      <td>532.2</td>\n    </tr>\n    <tr>\n      <th>11</th>\n      <td>W_on 9am</td>\n      <td>Jun</td>\n      <td>503.2</td>\n    </tr>\n    <tr>\n      <th>12</th>\n      <td>W_on 3pm</td>\n      <td>Jul</td>\n      <td>515.1</td>\n    </tr>\n    <tr>\n      <th>13</th>\n      <td>W_on 9am</td>\n      <td>Jul</td>\n      <td>482.9</td>\n    </tr>\n    <tr>\n      <th>14</th>\n      <td>W_on 3pm</td>\n      <td>Aug</td>\n      <td>525.3</td>\n    </tr>\n    <tr>\n      <th>15</th>\n      <td>W_on 9am</td>\n      <td>Aug</td>\n      <td>498.2</td>\n    </tr>\n    <tr>\n      <th>16</th>\n      <td>W_on 3pm</td>\n      <td>Sep</td>\n      <td>567.0</td>\n    </tr>\n    <tr>\n      <th>17</th>\n      <td>W_on 9am</td>\n      <td>Sep</td>\n      <td>546.5</td>\n    </tr>\n    <tr>\n      <th>18</th>\n      <td>W_on 3pm</td>\n      <td>Oct</td>\n      <td>597.8</td>\n    </tr>\n    <tr>\n      <th>19</th>\n      <td>W_on 9am</td>\n      <td>Oct</td>\n      <td>583.0</td>\n    </tr>\n    <tr>\n      <th>20</th>\n      <td>W_on 3pm</td>\n      <td>Nov</td>\n      <td>632.8</td>\n    </tr>\n    <tr>\n      <th>21</th>\n      <td>W_on 9am</td>\n      <td>Nov</td>\n      <td>620.5</td>\n    </tr>\n    <tr>\n      <th>22</th>\n      <td>W_on 3pm</td>\n      <td>Dec</td>\n      <td>676.1</td>\n    </tr>\n    <tr>\n      <th>23</th>\n      <td>W_on 9am</td>\n      <td>Dec</td>\n      <td>659.0</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = df.melt(id_vars=[\"Time of Day\"], value_vars=[\"Jan\",\"Feb\",\"Mar\",\"Apr\",\"May\",\"Jun\",\"Jul\",\"Aug\",\"Sep\",\"Oct\",\"Nov\",\"Dec\"], var_name=\"Month\", value_name=\"Water Usage (L)\")\n",
    "df"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "outputs": [],
   "source": [
    "df[\"Time of Day\"] = df[\"Time of Day\"].str.replace(\"W_on \", \"\")"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 600x300 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with plt.style.context(\"default\"):\n",
    "    plt.figure(figsize=(6,3))\n",
    "    ax = sns.lineplot(data=df, x=\"Month\", y=\"Water Usage (L)\", hue=\"Time of Day\", palette=\"Blues\")\n",
    "    ax.set_ylabel(\"Water usage (Litres)\", fontsize=12)\n",
    "    ax.set_xlabel(\"Month\", fontsize=12)\n",
    "    ax.spines[\"top\"].set_visible(False)\n",
    "    ax.spines[\"right\"].set_visible(False)\n",
    "    ax.legend(frameon=False)\n",
    "    plt.savefig(\"../figures/time-of-day.pdf\", bbox_inches=\"tight\")\n",
    "    plt.show()"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "outputs": [],
   "source": [],
   "metadata": {
    "collapsed": false
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> notebooks/yearly-usage.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2023-06-23T11:47:16.923364Z",
     "start_time": "2023-06-23T11:47:16.904760Z"
    }
   },
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "outputs": [
    {
     "data": {
      "text/plain": "          Experiment  Running Time (hours)  Power (kWh)  Emissions (\\COtt)   \n0               BM25                0.0834       0.0022             0.0017  \\\n1         LambdaMART                0.0914       0.0024             0.0019   \n2                DPR               19.3000       7.7800             5.9600   \n3           monoBERT               80.6100      68.7500            52.6500   \n4      TILDEv2+TILDE               37.0800      12.6900             9.7200   \n5  TILDEv2+docTquery              785.6800     180.7100           138.4100   \n6      unicoil+TILDE               34.4100      10.2500             7.8500   \n7  unicoil+docTquery              783.0100     178.2800           136.5400   \n\n      On-site   Off-site  Total Usage      Jan      Feb     Mar     Apr   \n0    0.007331    0.00396     0.011291     0.01     0.01    0.01    0.01  \\\n1    0.007997    0.00432     0.012317     0.01     0.01    0.01    0.01   \n2   25.924476   14.00400    39.928476    44.30    44.44   42.86   40.62   \n3  229.088398  123.75000   352.838398   391.51   392.74  378.77  358.93   \n4   42.285553   22.84200    65.127553    72.27    72.49   69.91   66.25   \n5  602.160936  325.27800   927.438936  1029.08  1032.32  995.59  943.45   \n6   34.154997   18.45000    52.604997    58.37    58.55   56.47   53.51   \n7  594.063702  320.90400   914.967702  1015.24  1018.43  982.20  930.77   \n\n      May     Jun     Jul     Aug     Sep     Oct     Nov      Dec  \n0    0.01    0.01    0.01    0.01    0.01    0.01    0.01     0.01  \n1    0.01    0.01    0.01    0.01    0.01    0.01    0.01     0.01  \n2   38.42   36.92   36.18   36.62   38.42   39.74   41.25    43.11  \n3  339.47  326.24  319.70  323.60  339.47  351.17  364.48   380.98  \n4   62.66   60.22   59.01   59.73   62.66   64.82   67.28    70.32  \n5  892.30  857.52  840.33  850.59  892.30  923.05  958.03  1001.40  \n6   50.61   48.64   47.66   48.25   50.61   52.36   54.34    56.80  \n7  880.30  845.99  829.03  839.15  880.30  910.63  945.15   987.93  ",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>Experiment</th>\n      <th>Running Time (hours)</th>\n      <th>Power (kWh)</th>\n      <th>Emissions (\\COtt)</th>\n      <th>On-site</th>\n      <th>Off-site</th>\n      <th>Total Usage</th>\n      <th>Jan</th>\n      <th>Feb</th>\n      <th>Mar</th>\n      <th>Apr</th>\n      <th>May</th>\n      <th>Jun</th>\n      <th>Jul</th>\n      <th>Aug</th>\n      <th>Sep</th>\n      <th>Oct</th>\n      <th>Nov</th>\n      <th>Dec</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>0</th>\n      <td>BM25</td>\n      <td>0.0834</td>\n      <td>0.0022</td>\n      <td>0.0017</td>\n      <td>0.007331</td>\n      <td>0.00396</td>\n      <td>0.011291</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n    </tr>\n    <tr>\n      <th>1</th>\n      <td>LambdaMART</td>\n      <td>0.0914</td>\n      <td>0.0024</td>\n      <td>0.0019</td>\n      <td>0.007997</td>\n      <td>0.00432</td>\n      <td>0.012317</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n    </tr>\n    <tr>\n      <th>2</th>\n      <td>DPR</td>\n      <td>19.3000</td>\n      <td>7.7800</td>\n      <td>5.9600</td>\n      <td>25.924476</td>\n      <td>14.00400</td>\n      <td>39.928476</td>\n      <td>44.30</td>\n      <td>44.44</td>\n      <td>42.86</td>\n      <td>40.62</td>\n      <td>38.42</td>\n      <td>36.92</td>\n      <td>36.18</td>\n      <td>36.62</td>\n      <td>38.42</td>\n      <td>39.74</td>\n      <td>41.25</td>\n      <td>43.11</td>\n    </tr>\n    <tr>\n      <th>3</th>\n      <td>monoBERT</td>\n      <td>80.6100</td>\n      <td>68.7500</td>\n      <td>52.6500</td>\n      <td>229.088398</td>\n      <td>123.75000</td>\n      <td>352.838398</td>\n      <td>391.51</td>\n      <td>392.74</td>\n      <td>378.77</td>\n      <td>358.93</td>\n      <td>339.47</td>\n      <td>326.24</td>\n      <td>319.70</td>\n      <td>323.60</td>\n      <td>339.47</td>\n      <td>351.17</td>\n      <td>364.48</td>\n      <td>380.98</td>\n    </tr>\n    <tr>\n      <th>4</th>\n      <td>TILDEv2+TILDE</td>\n      <td>37.0800</td>\n      <td>12.6900</td>\n      <td>9.7200</td>\n      <td>42.285553</td>\n      <td>22.84200</td>\n      <td>65.127553</td>\n      <td>72.27</td>\n      <td>72.49</td>\n      <td>69.91</td>\n      <td>66.25</td>\n      <td>62.66</td>\n      <td>60.22</td>\n      <td>59.01</td>\n      <td>59.73</td>\n      <td>62.66</td>\n      <td>64.82</td>\n      <td>67.28</td>\n      <td>70.32</td>\n    </tr>\n    <tr>\n      <th>5</th>\n      <td>TILDEv2+docTquery</td>\n      <td>785.6800</td>\n      <td>180.7100</td>\n      <td>138.4100</td>\n      <td>602.160936</td>\n      <td>325.27800</td>\n      <td>927.438936</td>\n      <td>1029.08</td>\n      <td>1032.32</td>\n      <td>995.59</td>\n      <td>943.45</td>\n      <td>892.30</td>\n      <td>857.52</td>\n      <td>840.33</td>\n      <td>850.59</td>\n      <td>892.30</td>\n      <td>923.05</td>\n      <td>958.03</td>\n      <td>1001.40</td>\n    </tr>\n    <tr>\n      <th>6</th>\n      <td>unicoil+TILDE</td>\n      <td>34.4100</td>\n      <td>10.2500</td>\n      <td>7.8500</td>\n      <td>34.154997</td>\n      <td>18.45000</td>\n      <td>52.604997</td>\n      <td>58.37</td>\n      <td>58.55</td>\n      <td>56.47</td>\n      <td>53.51</td>\n      <td>50.61</td>\n      <td>48.64</td>\n      <td>47.66</td>\n      <td>48.25</td>\n      <td>50.61</td>\n      <td>52.36</td>\n      <td>54.34</td>\n      <td>56.80</td>\n    </tr>\n    <tr>\n      <th>7</th>\n      <td>unicoil+docTquery</td>\n      <td>783.0100</td>\n      <td>178.2800</td>\n      <td>136.5400</td>\n      <td>594.063702</td>\n      <td>320.90400</td>\n      <td>914.967702</td>\n      <td>1015.24</td>\n      <td>1018.43</td>\n      <td>982.20</td>\n      <td>930.77</td>\n      <td>880.30</td>\n      <td>845.99</td>\n      <td>829.03</td>\n      <td>839.15</td>\n      <td>880.30</td>\n      <td>910.63</td>\n      <td>945.15</td>\n      <td>987.93</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df= pd.read_csv(\"data/yearly-efficiency.csv\")\n",
    "df"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-06-23T11:47:16.930292Z",
     "start_time": "2023-06-23T11:47:16.922679Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "outputs": [
    {
     "data": {
      "text/plain": "          Experiment      Jan      Feb     Mar     Apr     May     Jun   \n0               BM25     0.01     0.01    0.01    0.01    0.01    0.01  \\\n1         LambdaMART     0.01     0.01    0.01    0.01    0.01    0.01   \n2                DPR    44.30    44.44   42.86   40.62   38.42   36.92   \n3           monoBERT   391.51   392.74  378.77  358.93  339.47  326.24   \n4      TILDEv2+TILDE    72.27    72.49   69.91   66.25   62.66   60.22   \n5  TILDEv2+docTquery  1029.08  1032.32  995.59  943.45  892.30  857.52   \n6      unicoil+TILDE    58.37    58.55   56.47   53.51   50.61   48.64   \n7  unicoil+docTquery  1015.24  1018.43  982.20  930.77  880.30  845.99   \n\n      Jul     Aug     Sep     Oct     Nov      Dec  \n0    0.01    0.01    0.01    0.01    0.01     0.01  \n1    0.01    0.01    0.01    0.01    0.01     0.01  \n2   36.18   36.62   38.42   39.74   41.25    43.11  \n3  319.70  323.60  339.47  351.17  364.48   380.98  \n4   59.01   59.73   62.66   64.82   67.28    70.32  \n5  840.33  850.59  892.30  923.05  958.03  1001.40  \n6   47.66   48.25   50.61   52.36   54.34    56.80  \n7  829.03  839.15  880.30  910.63  945.15   987.93  ",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>Experiment</th>\n      <th>Jan</th>\n      <th>Feb</th>\n      <th>Mar</th>\n      <th>Apr</th>\n      <th>May</th>\n      <th>Jun</th>\n      <th>Jul</th>\n      <th>Aug</th>\n      <th>Sep</th>\n      <th>Oct</th>\n      <th>Nov</th>\n      <th>Dec</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>0</th>\n      <td>BM25</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n    </tr>\n    <tr>\n      <th>1</th>\n      <td>LambdaMART</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n      <td>0.01</td>\n    </tr>\n    <tr>\n      <th>2</th>\n      <td>DPR</td>\n      <td>44.30</td>\n      <td>44.44</td>\n      <td>42.86</td>\n      <td>40.62</td>\n      <td>38.42</td>\n      <td>36.92</td>\n      <td>36.18</td>\n      <td>36.62</td>\n      <td>38.42</td>\n      <td>39.74</td>\n      <td>41.25</td>\n      <td>43.11</td>\n    </tr>\n    <tr>\n      <th>3</th>\n      <td>monoBERT</td>\n      <td>391.51</td>\n      <td>392.74</td>\n      <td>378.77</td>\n      <td>358.93</td>\n      <td>339.47</td>\n      <td>326.24</td>\n      <td>319.70</td>\n      <td>323.60</td>\n      <td>339.47</td>\n      <td>351.17</td>\n      <td>364.48</td>\n      <td>380.98</td>\n    </tr>\n    <tr>\n      <th>4</th>\n      <td>TILDEv2+TILDE</td>\n      <td>72.27</td>\n      <td>72.49</td>\n      <td>69.91</td>\n      <td>66.25</td>\n      <td>62.66</td>\n      <td>60.22</td>\n      <td>59.01</td>\n      <td>59.73</td>\n      <td>62.66</td>\n      <td>64.82</td>\n      <td>67.28</td>\n      <td>70.32</td>\n    </tr>\n    <tr>\n      <th>5</th>\n      <td>TILDEv2+docTquery</td>\n      <td>1029.08</td>\n      <td>1032.32</td>\n      <td>995.59</td>\n      <td>943.45</td>\n      <td>892.30</td>\n      <td>857.52</td>\n      <td>840.33</td>\n      <td>850.59</td>\n      <td>892.30</td>\n      <td>923.05</td>\n      <td>958.03</td>\n      <td>1001.40</td>\n    </tr>\n    <tr>\n      <th>6</th>\n      <td>unicoil+TILDE</td>\n      <td>58.37</td>\n      <td>58.55</td>\n      <td>56.47</td>\n      <td>53.51</td>\n      <td>50.61</td>\n      <td>48.64</td>\n      <td>47.66</td>\n      <td>48.25</td>\n      <td>50.61</td>\n      <td>52.36</td>\n      <td>54.34</td>\n      <td>56.80</td>\n    </tr>\n    <tr>\n      <th>7</th>\n      <td>unicoil+docTquery</td>\n      <td>1015.24</td>\n      <td>1018.43</td>\n      <td>982.20</td>\n      <td>930.77</td>\n      <td>880.30</td>\n      <td>845.99</td>\n      <td>829.03</td>\n      <td>839.15</td>\n      <td>880.30</td>\n      <td>910.63</td>\n      <td>945.15</td>\n      <td>987.93</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = df[[\"Experiment\",\"Jan\",\"Feb\",\"Mar\",\"Apr\",\"May\",\"Jun\",\"Jul\",\"Aug\",\"Sep\",\"Oct\",\"Nov\",\"Dec\"]]\n",
    "df"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-06-23T11:47:16.936663Z",
     "start_time": "2023-06-23T11:47:16.929909Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "outputs": [],
   "source": [
    "df = df.sort_values(by=[\"Jan\"], ascending=False)"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-06-23T11:47:16.936873Z",
     "start_time": "2023-06-23T11:47:16.933142Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "outputs": [
    {
     "data": {
      "text/plain": "           Experiment Month  Efficiency\n0   TILDEv2+docTquery   Jan     1029.08\n1   unicoil+docTquery   Jan     1015.24\n2            monoBERT   Jan      391.51\n3       TILDEv2+TILDE   Jan       72.27\n4       unicoil+TILDE   Jan       58.37\n..                ...   ...         ...\n91      TILDEv2+TILDE   Dec       70.32\n92      unicoil+TILDE   Dec       56.80\n93                DPR   Dec       43.11\n94               BM25   Dec        0.01\n95         LambdaMART   Dec        0.01\n\n[96 rows x 3 columns]",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>Experiment</th>\n      <th>Month</th>\n      <th>Efficiency</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>0</th>\n      <td>TILDEv2+docTquery</td>\n      <td>Jan</td>\n      <td>1029.08</td>\n    </tr>\n    <tr>\n      <th>1</th>\n      <td>unicoil+docTquery</td>\n      <td>Jan</td>\n      <td>1015.24</td>\n    </tr>\n    <tr>\n      <th>2</th>\n      <td>monoBERT</td>\n      <td>Jan</td>\n      <td>391.51</td>\n    </tr>\n    <tr>\n      <th>3</th>\n      <td>TILDEv2+TILDE</td>\n      <td>Jan</td>\n      <td>72.27</td>\n    </tr>\n    <tr>\n      <th>4</th>\n      <td>unicoil+TILDE</td>\n      <td>Jan</td>\n      <td>58.37</td>\n    </tr>\n    <tr>\n      <th>...</th>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n    </tr>\n    <tr>\n      <th>91</th>\n      <td>TILDEv2+TILDE</td>\n      <td>Dec</td>\n      <td>70.32</td>\n    </tr>\n    <tr>\n      <th>92</th>\n      <td>unicoil+TILDE</td>\n      <td>Dec</td>\n      <td>56.80</td>\n    </tr>\n    <tr>\n      <th>93</th>\n      <td>DPR</td>\n      <td>Dec</td>\n      <td>43.11</td>\n    </tr>\n    <tr>\n      <th>94</th>\n      <td>BM25</td>\n      <td>Dec</td>\n      <td>0.01</td>\n    </tr>\n    <tr>\n      <th>95</th>\n      <td>LambdaMART</td>\n      <td>Dec</td>\n      <td>0.01</td>\n    </tr>\n  </tbody>\n</table>\n<p>96 rows × 3 columns</p>\n</div>"
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = df.melt(id_vars=[\"Experiment\"], value_vars=[\"Jan\",\"Feb\",\"Mar\",\"Apr\",\"May\",\"Jun\",\"Jul\",\"Aug\",\"Sep\",\"Oct\",\"Nov\",\"Dec\"], var_name=\"Month\", value_name=\"Efficiency\")\n",
    "df"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-06-23T11:47:16.951468Z",
     "start_time": "2023-06-23T11:47:16.941618Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-06-23T11:47:16.951885Z",
     "start_time": "2023-06-23T11:47:16.946126Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 600x300 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with plt.style.context(\"default\"):\n",
    "    plt.figure(figsize=(6,3))\n",
    "    ax = sns.lineplot(data=df, x=\"Month\", y=\"Efficiency\", hue=\"Experiment\", palette=\"gist_rainbow\")\n",
    "    ax.set_ylabel(\"Water usage (Litres)\", fontsize=12)\n",
    "    ax.set_xlabel(\"Month\", fontsize=12)\n",
    "    ax.spines[\"top\"].set_visible(False)\n",
    "    ax.spines[\"right\"].set_visible(False)\n",
    "    ax.legend(frameon=False, ncol=2, loc=\"upper center\", bbox_to_anchor=(0.5, 0.8))\n",
    "    plt.savefig(\"../figures/efficiency.pdf\", bbox_inches=\"tight\")\n",
    "    plt.show()"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-06-23T11:47:39.824385Z",
     "start_time": "2023-06-23T11:47:39.652116Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "outputs": [
    {
     "data": {
      "text/plain": "map"
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "map"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-06-23T11:47:17.451661Z",
     "start_time": "2023-06-23T11:47:17.447681Z"
    }
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

